Primes in arithmetic progressions and short intervals without $L$-functions

We develop a sieve that can detect primes in multiplicatively structured sets under certain conditions. We apply it to obtain a new $L$-function free proof of Linnik's problem of bounding the least prime $p$ such that $p\equiv a\pmod q$ (with the bound $p \ll q^{350}$) as well as a new $L$-function free proof that the interval $(x-x^{39/40}, x]$ contains primes for every large $x$. In a future work we will develop the sieve further and provide more applications.

==> anc/Linnik-Hoheisel-calculations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     54912,       1358]
NotebookOptionsPosition[     49040,       1256]
NotebookOutlinePosition[     49491,       1273]
CellTagsIndexPosition[     49448,       1270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculations for the paper \[OpenCurlyDoubleQuote]Primes in arithmetic \
progressions and short intervals without L-functions\[CloseCurlyDoubleQuote] \
by Matom\[ADoubleDot]ki, Merikoski, and Ter\[ADoubleDot]v\[ADoubleDot]inen\
\>", "Section",
 CellChangeTimes->{{3.9147382281018925`*^9, 
  3.9147382898133726`*^9}},ExpressionUUID->"ad4cdd1e-b055-4466-abb0-\
49938588cfa7"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Section 2.4: Hoheisel for ", "Subtitle"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", "-", " ", 
       SuperscriptBox["x", "\[Alpha]"]}], ",", " ", "x"}]}], "]"}], 
   TraditionalForm]], "Subtitle",ExpressionUUID->
  "b2e2d9e7-e9af-4122-a1f7-26e2cad0bd48"], "Subtitle"]
}], "Subsection",
 CellChangeTimes->{{3.905924251703573*^9, 3.905924255677225*^9}, {
  3.914392450800613*^9, 3.9143924529281464`*^9}, {3.914738114602754*^9, 
  3.9147381157997174`*^9}, {3.9147385443463717`*^9, 3.9147385653262043`*^9}, {
  3.9147657875647163`*^9, 
  3.9147657894760833`*^9}},ExpressionUUID->"1205aca5-cd95-42b3-89f9-\
c6ae8664ba57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "Brun"}], "-", 
     RowBox[{"Titchmarsh", " ", "constant", " ", "for", " ", "y"}]}], " ", 
    "=", " ", 
    SuperscriptBox["x", "\[Rho]"]}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.9147384166593156`*^9, 3.9147385364176197`*^9}, {
  3.914738575459902*^9, 3.9147385774677563`*^9}, {3.914764472602544*^9, 
  3.914764473117078*^9}},ExpressionUUID->"5a61e5c6-4c13-464a-ac1c-\
c00f9f0be5cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]Shorts", "[", 
   RowBox[{"\[Alpha]_", ",", " ", "\[Rho]_"}], "]"}], ":=", 
  FractionBox["2", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Alpha]"}], ")"}], "\[Rho]"]}]]}]], "Input",
 CellChangeTimes->{{3.905924309384512*^9, 3.9059243527133403`*^9}, {
  3.9059279775562167`*^9, 3.9059279887862267`*^9}, {3.9059280319110823`*^9, 
  3.9059280438925858`*^9}, {3.905928075644822*^9, 3.905928095332651*^9}, {
  3.9143924907621627`*^9, 3.9143925436995296`*^9}, {3.914738414537587*^9, 
  3.9147384148628197`*^9}, {3.9147385858986864`*^9, 3.914738586268669*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"596acfd8-0b33-4477-bae3-daa73d74a7a8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "function", " ", 
   SuperscriptBox["F", "#"], 
   RowBox[{"(", 
    RowBox[{"\[Delta]1", ",", " ", "\[Delta]2", ",", " ", "\[Delta]2"}], 
    ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9147386482988667`*^9, 
  3.914738683968937*^9}},ExpressionUUID->"7749df98-6c12-4482-9f67-\
72702ce9083f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FShorts", "[", 
   RowBox[{"\[Delta]1_", ",", " ", "\[Delta]2_", ",", " ", "\[Delta]3_"}], 
   "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{
    FractionBox[
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", " ", "\[Delta]2"}], "]"}], 
     RowBox[{"Pi", " ", "\[Delta]1", " ", "\[Delta]2", " ", "\[Delta]3"}]], 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Delta]1", "-", 
        SuperscriptBox["\[Delta]1", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"\[Delta]3", "-", 
        SuperscriptBox["\[Delta]3", "2"]}], ")"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9143923981765523`*^9, 3.9143924141141157`*^9}, {
  3.9143925687862053`*^9, 3.914392570244904*^9}, {3.9144684865982285`*^9, 
  3.91446850838966*^9}, {3.914738596979138*^9, 3.9147386030789075`*^9}, {
  3.9149840722976975`*^9, 3.9149840746131835`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1d8feb39-2144-413b-9056-d7aee912df87"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Confirm", " ", "the", " ", "claim", " ", "below", " ", "Proposition", 
     " ", 
     RowBox[{"6.1", " ", "--"}]}], "-", " ", 
    RowBox[{
    "it", " ", "is", " ", "easy", " ", "to", " ", "see", " ", "that", " ", 
     "Fshorts", " ", "is", " ", "increasing", " ", "in", " ", "\[Delta]1"}]}],
    ",", " ", "\[Delta]2", ",", " ", "\[Delta]3"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9149840869892635`*^9, 3.9149841032270346`*^9}, {
   3.9149841784835777`*^9, 3.914984222682947*^9}, 
   3.9149842546004143`*^9},ExpressionUUID->"67bc2c43-f29d-4ed1-ad4c-\
3c3c9bc50ff2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FShorts", "[", 
  RowBox[{"0.43", ",", " ", "0.43", ",", " ", "0.43"}], "]"}]], "Input",
 CellChangeTimes->{{3.914984107992303*^9, 3.9149841732503576`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bb056ec4-1afd-437f-baa8-193924e5886b"],

Cell[BoxData["0.042363150632674595`"], "Output",
 CellChangeTimes->{3.9149841740508842`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"09428fd6-8813-4080-b9a9-1d512b5b46d2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "final", " ", "lower", " ", "bound", " ", "C", 
   RowBox[{"(", "\[Alpha]", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9147386988570414`*^9, 
  3.9147387477094927`*^9}},ExpressionUUID->"2e37cf19-9a03-4a0c-9015-\
0dc3ac3ff350"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FrakC", "[", "\[Alpha]_", "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"FShorts", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"\[Kappa]Shorts", "[", 
          RowBox[{"\[Alpha]", ",", " ", "\[Alpha]1"}], "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"\[Kappa]Shorts", "[", 
          RowBox[{"\[Alpha]", ",", " ", "\[Alpha]2"}], "]"}]}], ",", " ", 
        RowBox[{"1", "/", 
         RowBox[{"\[Kappa]Shorts", "[", 
          RowBox[{"\[Alpha]", ",", " ", 
           RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2"}]}], "]"}]}]}], 
       "]"}], 
      RowBox[{"\[Alpha]1", " ", "\[Alpha]2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2"}], ")"}]}]], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]2", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}], "/", "3"}], ",", " ", 
       RowBox[{"1", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]1", ",", " ", 
       RowBox[{"Max", "[", 
        RowBox[{"\[Alpha]2", ",", " ", 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"3", "\[Alpha]2"}]}]}], "]"}], ",", " ", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", " ", 
         RowBox[{"1", "-", 
          RowBox[{"2", "\[Alpha]2"}]}]}], "]"}]}], "}"}]}], "]"}], "-", "  ", 
   RowBox[{
    FractionBox["2", "\[Alpha]"], 
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[Alpha]"}], "-", "1"}]], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9059243877359447`*^9, 3.905924461688616*^9}, {
   3.9059247093043575`*^9, 3.9059247093890066`*^9}, {3.9143926158465652`*^9, 
   3.9143927429209976`*^9}, {3.9144089752887354`*^9, 3.914408976121064*^9}, {
   3.9144093238653717`*^9, 3.9144093244526696`*^9}, {3.9147383172271357`*^9, 
   3.9147383586554327`*^9}, 3.9147387522936015`*^9, {3.9147388820137186`*^9, 
   3.914738918681684*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bac653ec-f7aa-4606-87d8-86289fcc6854"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"FrakC", "[", "\[Alpha]", "]"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", " ", "0.95", ",", " ", "1"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9059245394870334`*^9, 3.9059245721667356`*^9}, {
   3.905924871402791*^9, 3.9059248725498314`*^9}, {3.9059249084042397`*^9, 
   3.905924909772086*^9}, {3.9059249925297627`*^9, 3.9059249931141644`*^9}, {
   3.9059251512839146`*^9, 3.9059251513685536`*^9}, {3.905925247215783*^9, 
   3.9059252564987097`*^9}, 3.90592567247007*^9, {3.905927847718423*^9, 
   3.90592785405729*^9}, {3.91440932941512*^9, 3.9144093308341866`*^9}, {
   3.914738864846411*^9, 3.9147388694473495`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"73f17c83-79b9-4557-9e85-5ec768787808"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hs01GkYB/BJLnNUJ0uNWS1NU0kzSpRWe+ghXcRGtCkqa9qMS7LKYltZ
Ypo6M1pqKEWaZdRJIpfZJuTV7EwN83abbVWTUy5h2/R7G2S7YX/98Zzv+fz3
/T7zdv8YFmPGYDA20fc5DYphoVBIgfq23zJnFUYFA/p8MW3XYKnZ7nqMQlwq
VRdoR0QoZ5ZVY4Qvb7MepB3KqTCyfsdIW99yJTaWAjefyx7TJBip2sSjcXEU
vPAofzmxA6OyLoecvQkUdCbp9tgyMEqY5X8uOYmCwIHFji8D9CigEY0sSqfA
rOio1WBrOzozJTAxKIuCHzxsrR6F6VBIpp/l+qMU1Iqifskw3UJBi2PaXudT
MHZdOcxJ06LmnFOlU4opqIq/ztLaa1Dy9NFitZyCixFG5xlyNZJoWv+IvERB
UJT8S/7ym4jNOz0WVUfBB7HvYJUGoVeoJNymiYLo4Xud7aYW5DG15vESNQXZ
b1ITmeFN6NlPSw5xO+h+vFhvxt1r6D7rCWgMFHj1NIjdWUrkKTy50GCkoNvK
ywfJ6lF3fzr/eB8FwonzVvHaWvRG1hE2d4gCp1f9bmukVSiF8EodRynwNh/7
J1RVibwzrlm0f6JAtGXB2nGJHB1sDD3RbU7g5wtSBVd8Gn1yZPtUziBwdZ5P
9Mw8CepTBln7sQh0776orClIQKs/5r0PcCIQvSSkgpOeDs+TPzAnnGl/K+Y7
7M+HEVnqN3PdCAT49MQrDcWQ2L/ruP3XBFY4/r3Z8Jcc+LEHGDeAwIFrmjT3
E5UQdaqw6O4GAmHvzqwXmi5B59vewOObCbCehvbGlddAQ27ZvPkRBA5Xn4t1
L64DcxTrsFBAwMT6LsilvgHO8nYtfxhPoM1R5LxxRAkK/+gksp/Ajg+Mcnem
Cuyk9zt6DhI4RppFy2Y0gc5s34bDOQT6p/wazvdqgTeL7AfyJAT82XdvCbxa
ISrztWKdjMANft3AnaVt4Jv94EhCCYFG6zWZe11vgriOe0xYQf9HYnqSwlWD
rZ28amY1AbWl6759vD/BlssnCxoJiHCGv4OTBrYLercMthAomsoT+M3Xgtk9
S2O2lsBomCShmXMLOP965YjvEHg4npV21vo2iDxPB67qJFDm1jEktNDBzqVT
Pbc/I5BctfbByJAOird2+QYPEHCwkOVL7rSDw5WeRBNFoMTy6NCx1g6wqR9t
YvxH4LzOwH5dqofgGkvVAtqNARsadHI95FWxlQG0c8vDnBQKPTArvGsLaKdI
PIWR1XpgFIoqOO8IZDYJbmia9WBKnZXn+57e82hSUmDUg2HVil3ZHwlIV9Rd
NWdjsFm5PlJB27KkUWCcgyHYY/s23WePSPtq52Lo4B0KtflE4Ozs1ojIRRjU
czTr5LQzUmNsrqzE0DC+ZWnbOAFjlv2ljVsxDL+P4b+gHSNeHfdVBIZlY+ku
zAkC88m2d9RODNVUCXcz7crD8VLZHgyK532sbtpjRu9MYwqG3qdv7cwnCSQt
dNVcTsfAeWz1hQttprlj16EMDKX3+dOSaXNnT8tyysVgxD7MQtqr7KZbEzEG
dnuIhYp2kTdLiCQYwrUCsy7aA2l8Wf5vGApvpkxO0m67uOnE9ycx/A8Mz34j

       "]]},
     Annotation[#, "Charting`Private`Tag$19473#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.95, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.95, 1}, {-0.2243697867993984, 0.2232169589508981}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9059245601977205`*^9, 3.9059245752715445`*^9}, {
   3.905924714593031*^9, 3.9059247214634933`*^9}, 3.9059248730192246`*^9, 
   3.905924910751031*^9, {3.905924949899*^9, 3.905924994062724*^9}, {
   3.9059251483360453`*^9, 3.90592516191711*^9}, {3.905925247953391*^9, 
   3.9059252657368107`*^9}, 3.9059258544955096`*^9, 3.905925899604301*^9, {
   3.9059278486888113`*^9, 3.9059278554434605`*^9}, 3.905928050922887*^9, 
   3.90592808264565*^9, 3.905928185331353*^9, 3.911533078118498*^9, 
   3.9143928032553635`*^9, 3.9144089987996826`*^9, 3.9144090649320483`*^9, 
   3.914468614559595*^9, 3.914738882292785*^9, 3.9147389831782055`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"db25a66f-959d-4c6e-82ab-06b6da32b779"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FrakC", "[", "0.975", "]"}]], "Input",
 CellChangeTimes->{{3.9147390088019185`*^9, 3.9147390145826426`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c4bb9235-4652-438e-bf2d-7e51d8c84aca"],

Cell[BoxData["0.028665349992448158`"], "Output",
 CellChangeTimes->{3.9147390157326293`*^9, 3.9149185471139245`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"224f3507-2cc1-4bab-9f4b-dae14d1bbb68"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 9.4: Study of S(\[Delta], m)", "Subtitle",
 CellChangeTimes->{{3.914765855811302*^9, 
  3.9147658972596865`*^9}},ExpressionUUID->"18a3005c-c973-498c-95e3-\
466cea199948"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"\[Delta]_", ",", " ", "m_"}], "]"}], " ", ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", 
       FractionBox[
        RowBox[{"Floor", "[", 
         RowBox[{"\[Delta]", " ", "m"}], "]"}], "m"]}], "]"}], 
     RowBox[{"m", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["Pi", "m"], "]"}]}]], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", 
       FractionBox[
        RowBox[{"Floor", "[", 
         RowBox[{"\[Delta]", " ", "m"}], "]"}], "m"]}], ")"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Pi", " ", "I"}], "m"], 
        RowBox[{"Floor", "[", 
         RowBox[{"\[Delta]", " ", "m"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"Pi", " ", "I"}], 
        RowBox[{" ", "m"}]]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"SimpleUpperBound", "[", 
   RowBox[{"\[Delta]Min_", ",", " ", "m_"}], "]"}], " ", ":=", 
  RowBox[{"Sqrt", "[", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"4", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]Min", " ", "Pi"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["Pi", 
        RowBox[{"2", " ", "m"}]], "]"}]}], " ", "+", " ", 
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox["Pi", 
         RowBox[{"2", " ", "m"}]], "]"}], "2"]}]}], 
    RowBox[{"4", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox["Pi", 
        RowBox[{"2", " ", "m"}]], "]"}], "2"]}]], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"0.48", ",", " ", "4"}], "]"}], ",", " ", 
   RowBox[{"SimpleUpperBound", "[", 
    RowBox[{"0.48", ",", " ", "11"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.8888840887152367`*^9, 3.8888840974133224`*^9}, {
   3.88888413938908*^9, 3.888884270071189*^9}, {3.8888843272763777`*^9, 
   3.888884332446186*^9}, {3.8888844745090322`*^9, 3.888884477633646*^9}, {
   3.888884531087448*^9, 3.888884564367527*^9}, {3.8888846237338676`*^9, 
   3.888884705282342*^9}, {3.888884736259225*^9, 3.8888847366453032`*^9}, {
   3.888884796725071*^9, 3.888884816103973*^9}, {3.888889015816785*^9, 
   3.888889069366769*^9}, {3.9010686583827915`*^9, 3.901068663152424*^9}, 
   3.9014930845069275`*^9, 3.901493974843405*^9, 3.9014940496166296`*^9, {
   3.901848530731786*^9, 3.9018486881564064`*^9}, {3.9018491343836117`*^9, 
   3.9018491553061*^9}, {3.901849240769755*^9, 3.9018492693478947`*^9}, {
   3.9018495052299747`*^9, 3.901849510162871*^9}, {3.914765990876542*^9, 
   3.914766066811904*^9}, {3.914766406342573*^9, 3.9147664749743366`*^9}, {
   3.914766518569457*^9, 3.9147665240725727`*^9}, {3.9147665781385436`*^9, 
   3.9147666299845114`*^9}, 3.914918552420545*^9, {3.914918615358867*^9, 
   3.914918694968511*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"301d7c28-19ad-42f4-b940-7b999aeb62b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3397057550292606`", ",", "0.3375255857116821`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9149186847354965`*^9, 3.914918695624477*^9}, 
   3.914938187274643*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d03991bf-f8c5-476a-b3b8-106b1e2b0b8f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "need", " ", "to", " ", "check", " ", "only", " ", "m"}], " ", 
   "\[LessEqual]", " ", 
   RowBox[{"10", " ", "by", " ", "hand"}]}], "*)"}]], "Input",ExpressionUUID->\
"8e255983-666d-4147-83e2-44376ead53c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SEvenSmallm", "[", 
    RowBox[{"\[Delta]_", ",", " ", "m_"}], "]"}], " ", ":=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["Pi", "m"], 
         RowBox[{"Floor", "[", 
          RowBox[{
           FractionBox["m", "2"], "-", "1"}], "]"}]}], "]"}], " "}], 
      RowBox[{"m", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["Pi", "m"], "]"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Delta]", " ", "-", 
        FractionBox["1", "2"], "+", 
        FractionBox["1", "m"]}], ")"}], 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"Pi", " ", "I"}], "2"], ")"}]}]}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "increasing", " ", "with", " ", "\[Delta]"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SOddSmallm", "[", 
    RowBox[{"\[Delta]_", ",", " ", "m_"}], "]"}], " ", ":=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["Pi", "m"], 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "-", "1"}], "2"], "]"}]}], "]"}], " "}], 
      RowBox[{"m", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["Pi", "m"], "]"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Delta]", " ", "-", 
        FractionBox["1", "2"], "+", 
        FractionBox["1", 
         RowBox[{"2", "m"}]]}], ")"}], 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"Pi", " ", "I"}], "2"], "+", 
         FractionBox[
          RowBox[{"Pi", " ", "I"}], 
          RowBox[{"2", "m"}]]}], ")"}]}]}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "decreasing", " ", "with", " ", "\[Delta]"}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "check", " ", "even", " ", "cases", " ", "m"}], "=", 
     "6"}], ",", " ", "8", ",", " ", "10", ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "odd", " ", "cases", " ", "m"}], " ", "=", " ", 
     "3"}], ",", " ", "5", ",", " ", "7", ",", " ", "9"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"0.48", ",", " ", "4"}], "]"}], ",", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"SEvenSmallm", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", "m"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", "6", ",", " ", "10", ",", " ", "2"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SOddSmallm", "[", 
         RowBox[{"0.48", ",", " ", "m"}], "]"}], ",", 
        RowBox[{"SOddSmallm", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", " ", "m"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", "3", ",", " ", "9", ",", " ", "2"}], "}"}]}], 
     "]"}]}], "}"}], " ", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9014932437532473`*^9, 3.9014933360045505`*^9}, {
   3.901493366916565*^9, 3.9014933792999763`*^9}, 3.9014939879906445`*^9, {
   3.9014940752334557`*^9, 3.9014941105534267`*^9}, {3.901849616686437*^9, 
   3.9018496302674985`*^9}, {3.901849847010154*^9, 3.9018498473461046`*^9}, {
   3.9018500291666937`*^9, 3.901850033689107*^9}, {3.9149185877306395`*^9, 
   3.914918606729212*^9}, 3.914918700223242*^9, {3.9149187689929366`*^9, 
   3.91491882474059*^9}},ExpressionUUID->"ec9173d5-eb72-4679-8b75-\
5343aa916727"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3397057550292606`", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3333333333333333`", ",", "0.32664074121909414`", ",", 
     "0.3236067977499789`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.2893671255228094`", ",", "0.2886751345948129`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.308417508501051`", ",", "0.3077683537175254`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.313587449623992`", ",", "0.31294901910963024`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31570535117067217`", ",", "0.3150712122009839`"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9014941109421663`*^9, 3.9015114795306444`*^9, 
  3.9015115498141794`*^9, 3.9018449188463507`*^9, 3.9018496324459653`*^9, 
  3.901849848355689*^9, 3.9018500341063795`*^9, 3.9149187163672056`*^9, 
  3.914918797345213*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"9cf3c7f0-7cd7-458a-9477-c13d2455d033"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Everything", " ", 
   RowBox[{"OK", "!"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.914918729645087*^9, 
  3.914918734867096*^9}},ExpressionUUID->"dcefd681-4645-46c8-99d6-\
9fbd2596028c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Propositions 11.4 and 11.5: Defining \[Eta]Plus and \[Eta]Minus", \
"Subtitle",
 CellChangeTimes->{{3.8888091999764147`*^9, 3.8888092150135155`*^9}, {
  3.914919172563216*^9, 
  3.9149191922294116`*^9}},ExpressionUUID->"09e1f0bc-75d3-4be7-ab2e-\
43f3d8e2f06f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Two", "-", 
     RowBox[{
     "dimensional", " ", "sieve", " ", "functions", " ", "with", " ", 
      "\[Beta]"}]}], " ", "=", " ", "4.84"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"F2f2", " ", "=", " ", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "2"], "  ", 
            RowBox[{
             RowBox[{"F2", "'"}], "[", "u", "]"}]}], " ", "+", " ", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"F2", "[", "u", "]"}]}]}], " ", "\[Equal]", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"f2", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            RowBox[{
             RowBox[{"f2", "'"}], "[", "u", "]"}]}], "+", 
           RowBox[{"2", "u", " ", 
            RowBox[{"f2", "[", "u", "]"}]}]}], " ", "\[Equal]", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"F2", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], 
           RowBox[{"F2", "[", 
            RowBox[{"u", "/;", 
             RowBox[{"u", "\[LessEqual]", "4.84"}]}], "]"}]}], "\[Equal]", 
          "21.75"}], ",", " ", 
         RowBox[{
          RowBox[{"f2", "[", 
           RowBox[{"u", "/;", 
            RowBox[{"u", "\[LessEqual]", "4.84"}]}], "]"}], "\[Equal]", 
          "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"F2", ",", " ", "f2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "4.84", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"F22", "[", "u_", "]"}], " ", ":=", "  ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"u", " ", "<", " ", "4.84"}], ",", " ", 
      RowBox[{"21.75", "/", 
       RowBox[{"u", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"F2", "[", "u", "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Evaluate", "[", "F2f2", "]"}], "]"}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"f22", "[", "u_", "]"}], " ", ":=", "  ", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{"f2", "[", "u", "]"}], "]"}], " ", "/.", " ", 
     RowBox[{"First", "[", 
      RowBox[{"Evaluate", "[", "F2f2", "]"}], "]"}]}]}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.8800804918320513`*^9, 3.8800805459750338`*^9}, {
   3.897111338837513*^9, 3.8971113482327194`*^9}, {3.9014940023667326`*^9, 
   3.901494014290386*^9}, 3.9147380531449633`*^9, {3.9147391616414447`*^9, 
   3.914739165500596*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7904e03b-dc49-4d03-ad14-6dc5e23b1dda"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "functions", " ", "from", " ", "propositions", " ", "for", " ", 
   "dealing", " ", "with", " ", "biases", " ", "with", " ", "real", " ", 
   "characters"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.880080550788121*^9, 3.880080583782682*^9}, {
  3.888809220146807*^9, 3.8888092219847145`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c6452294-075e-4534-a819-6fe4cde9a785"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]Minus", "[", 
   RowBox[{"L1_", ",", " ", "L2_"}], "]"}], " ", ":=", "   ", 
  RowBox[{"2", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["L2", 
        RowBox[{"L1", "+", "L2", "-", "1"}]]}], ")"}], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"L2", "-", "1"}], "L1"], "]"}]}], 
    RowBox[{"Log", "[", 
     FractionBox["L2", "L1"], "]"}]]}]}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]Plus", "[", 
   RowBox[{"L1_", ",", " ", "L2_"}], "]"}], " ", ":=", "  ", 
  FractionBox[
   RowBox[{"f22", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "L2"}], "-", "3"}], "L1"], "]"}], 
   RowBox[{
    RowBox[{"F22", "[", 
     FractionBox[
      RowBox[{"L2", "-", "3"}], "L1"], "]"}], 
    RowBox[{"Log", "[", 
     FractionBox["L2", "L1"], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8798236120439944`*^9, 3.879823743803004*^9}, {
   3.8798240946601515`*^9, 3.8798240949610615`*^9}, {3.879825182390551*^9, 
   3.8798251824752274`*^9}, {3.879858114127287*^9, 3.8798581514574127`*^9}, {
   3.8798595406605*^9, 3.879859543515313*^9}, {3.8801799784285*^9, 
   3.8801799785732994`*^9}, {3.887950849734462*^9, 3.887950855161237*^9}, 
   3.897565903327488*^9, {3.9010258565747747`*^9, 3.901025863525183*^9}, 
   3.9010258967525444`*^9, {3.9144092373320737`*^9, 3.914409248372523*^9}, {
   3.9147645906754265`*^9, 3.914764602552124*^9}, 3.914764979884568*^9, {
   3.9147650262609186`*^9, 3.91476506866908*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c825acbf-bef0-4fac-8041-682fbf8963f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 11.1: Proof of Theorem 1.1", "Subtitle",
 CellChangeTimes->{{3.8888092973345547`*^9, 3.888809321420986*^9}, {
  3.897397886005826*^9, 3.8973978870611644`*^9}, {3.8975659714046855`*^9, 
  3.8975659717592735`*^9}, {3.897711675103688*^9, 3.8977116754827423`*^9}, {
  3.897711732930093*^9, 3.897711733025852*^9}, {3.8977437564678664`*^9, 
  3.897743764431783*^9}, {3.9010696727225375`*^9, 3.901069679948829*^9}, {
  3.901078527284134*^9, 3.9010785362311835`*^9}, {3.914919205469987*^9, 
  3.9149192199440203`*^9}},ExpressionUUID->"8cdf7218-e69a-42e1-93cc-\
1f4c8c897433"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "First", " ", "we", " ", "collect", " ", "the", " ", "needed", " ", 
   "calculations", " ", "abot", " ", "\[Eta]Plus", " ", "and", " ", 
   "\[Eta]Minus"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.914919242519802*^9, 
  3.9149192557645345`*^9}},ExpressionUUID->"6f0b37fb-ef3c-4efd-8d26-\
f959901653e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]Plus", "[", 
  RowBox[{
   RowBox[{"350", "/", "12"}], ",", " ", 
   RowBox[{"350", "/", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9016249416603665`*^9, 3.9016249488941536`*^9}, {
  3.9018501020165606`*^9, 3.901850111662278*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8b1491b9-b77b-48ab-bb18-84a63d1fa112"],

Cell[BoxData["0.24956014047402864`"], "Output",
 CellChangeTimes->{
  3.901624949323053*^9, 3.9018449187462873`*^9, {3.9018501053695927`*^9, 
   3.901850112542921*^9}, 3.914409250729022*^9, 3.9147650756982584`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"0edd84b4-64d2-4d21-bca0-d72c0f60284b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Eta]Minus", "[", 
    RowBox[{
     RowBox[{"B", "/", "6"}], ",", " ", 
     RowBox[{"B", "/", "3"}]}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"B", ",", " ", 
     RowBox[{"350", "/", "2"}], ",", " ", "350"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9016258620792*^9, 3.9016258897335095`*^9}, {
  3.914764918793209*^9, 3.914764929004775*^9}, {3.9147650823411107`*^9, 
  3.914765086031494*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"84ae0f8e-4124-4d6e-bfb4-403627db9c79"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0ns0FHgUB/BBD3WYrTXeMT2XLdppVcdq87vYFEJ5FnksZgxjMjPmZ0Oc
PHOSIisi2cWOpCepVNM2FGVHeW2WPPNbtWVjNlol7G//uOeezx/33HPP/a4K
ifbgqjMYDFda/3c+N3ExY4gLy2vyLKb3EoSu/1t3c5gLC89cOazlQZCehiQs
eoQLSd4lj1dSN/7EUwyMcsHaRbXfidq0zz1B/jcX8tVzvIqouzxWj8fPcEFZ
7lazzZMggOZnU3o8+HB9knXYiyB94+WyN648ILWOpe98CGqYPGKt95AH6vG6
q9ceIKi7NdXCf3M4qJy8C5TBBG0KOBog/jkcRMHr1ltxCTq6LDylSZ8P/bNz
dsoIghwbezS3ZvAhJ7C6562QILUi81Qyy4dT+MUISAhSNztkExYTAdbf1Ln5
xhIUVevnOTcUAfwPtoxF8QR1hBoGd/tGQkvgkvPDiQSV6QietDRFQoZs3+8H
kgm6GSePO2klgG7x0fcX0gh6pDFmkFclgOT7V6rXZBLkkH3J8Jp+FLQ5Nckc
swiqt3FhMk9GgW15R3PuCYLwub/QtwuE0D8xYFmbS1CRmnFnmlgIS5cvMMv8
kaA7meZ+Wq+E0B5mb5RaQO/57LH9ZZ+DkFsQaru1iKDW+h3sk08OQtRvyc7a
JQSdMWq0tvsuGtb6iP9RlBL0NL6zVrsmGgQXp5dsLSPoyHxQ7nGWCAKDFrOV
FQS5Kkrj2LtF4D0UabeukqDtA0GM4hQR5BVqOYRWEbRBm6l2Qy6CPsedSYpq
uu9O+tcDkyJQFS/2f3WJIOHhN/2/cMTQasBot7xKEKew3cxHIIbnYelp+2sI
Om+VXKZTJgbVfFinx3Wah2HTAlG/GI5lXzWLuEGQEzPjbi9LAq39ZwrcbxF0
+rTwiKWLBCrfOTivuk3QMMfhHjtDAuuZqTnMu9TOLyzYcgmoXE2Gn8oJGoyN
1r03LQFZsWNC9a8EnVrdtDGSEwOZ23UsAxQEhX9ZMjrHiwEjQ1B9aiDIxj7E
wKosBtRez9TXPaD56p2Il/bEwAm57PnOJoJ2pQt9vXWlsDR/7oWqmSDVscgO
0z1SsLOfKjn2mCC3ZZuSpjKkcFkyfn6+haCqyj/LBQ1S2PySEZulpP+9F/rx
7Qcp7CvJ0ZlqJWiMEzLux8HA3zIVvucpQSZ1boE8AYazngkxijaCNOoXzCWV
YVhn4Hn78w6CvKpn1XA5hjWjxtkG1LKS9wsFFRi0pcFBptS7Ul5p+8owfNQN
UF9PfdxFafLVBQwWgV/Y21HrDeRtH7yGod5Lsyqa2lxjTSJS0PnBVJaSOm7K
OHlLAwZO+uizduqWl6z0DY0YHA2aC7upo5SLsvUfYjBxVjceob6W//rs+CMM
5+Qhhh+pbcxr7pa2YdAa6Z016yQoy6j6fn47htcha29ZUvdpVTzI6sBwcXhM
bEWdpMpX/tCFYYI9M2JL3Xg7rs/9Dwz2CcwGb2rWJcnQjh4MG5/sPeRPzSsV
kG29GLoqWRu/p9ZMCxgz68Ow0MqwMIp6f6zPhEk/hpBF/rsl1Bf47pM6AxhW
VqxgHKKe8ds1vWQQwwqTwNpE6t2udp/mqbelsHmp1P8BPKZfMg==
       "]]},
     Annotation[#, "Charting`Private`Tag$57832#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{175, 0.6350060339587477},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{175, 350}, {0.6350060339587477, 0.6508194918242859}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.901625956609061*^9, 3.9018449187793202`*^9, 3.9144092627069635`*^9, {
   3.914764946774946*^9, 3.91476496996996*^9}, 3.9147650874322085`*^9, 
   3.914765134331171*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"146b0c8c-80c8-445d-96a2-dd6af2f661c3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", "[", 
   RowBox[{"B_", ",", " ", "\[Rho]_"}], "]"}], " ", ":=", " ", 
  RowBox[{"1", "-", " ", 
   FractionBox["1", 
    RowBox[{"B", " ", "\[Rho]"}]], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "level", " ", "of", " ", "distribution", " ", "for", " ", 
      "y"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "\[Rho]"], " ", "with", " ", "x"}], " ", "=", " ", 
      SuperscriptBox["q", "B"]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9010262666146464`*^9, 3.9010263101003604`*^9}, {
   3.901068417024963*^9, 3.9010684757764196`*^9}, {3.9010685481374297`*^9, 
   3.9010685626847*^9}, 3.901494036948823*^9, {3.914919268894469*^9, 
   3.9149192921088915`*^9}, {3.9149193506428723`*^9, 
   3.9149193584417753`*^9}, {3.914919448772745*^9, 3.9149194691161156`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0a98e4c0-1d4a-43c6-b2f3-ca0187f63b40"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "Brun"}], "-", 
    RowBox[{"Titchmarsh", " ", "constant", " ", "for", " ", "x"}]}], " ", "=",
    " ", 
   SuperscriptBox["q", "B"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9149193127044888`*^9, 
  3.9149193365369263`*^9}},ExpressionUUID->"1680b1a8-1d38-4bef-bd3f-\
185b4a56f61a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", "B_", "]"}], ":=", " ", 
  RowBox[{"2", "+", 
   RowBox[{"2", " ", 
    FractionBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"B", "-", "3"}], 
       RowBox[{"B", "-", "6"}]], "]"}], 
     RowBox[{"Log", "[", "2", "]"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.8796893689026747`*^9, 3.8796893802683916`*^9}, {
   3.879689617256605*^9, 3.879689619449689*^9}, {3.879690516205045*^9, 
   3.8796905281643243`*^9}, {3.8800803015782833`*^9, 3.880080329727617*^9}, {
   3.888561387476046*^9, 3.888561393298793*^9}, {3.888801328516575*^9, 
   3.8888013286336937`*^9}, 3.88880933997289*^9, {3.888809497024994*^9, 
   3.888809497071819*^9}, {3.897711741639413*^9, 3.8977117590828857`*^9}, {
   3.9010701109089293`*^9, 3.9010701296285963`*^9}, {3.9010701631047907`*^9, 
   3.9010702067519627`*^9}, {3.901070556372177*^9, 3.90107055756055*^9}, {
   3.901455117268922*^9, 3.901455140840966*^9}, {3.901457474732993*^9, 
   3.9014574853646717`*^9}, {3.9014587094904146`*^9, 
   3.9014587480981426`*^9}, {3.901852043475343*^9, 3.901852050933649*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"64da9b8a-9255-4623-b27e-4b4ed4360689"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Lower", " ", "bound", " ", "for", " ", "the", " ", "triple", " ", 
   "convolution", " ", "F"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.914919504317333*^9, 
  3.9149195133131666`*^9}},ExpressionUUID->"cfebd071-7043-4f5a-8c49-\
247ede5b1f1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CalF", "[", 
   RowBox[{"\[Delta]_", ",", " ", "\[Eta]_"}], "]"}], " ", ":=", 
  RowBox[{"N", "[", 
   RowBox[{"1", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "\[Delta]"}], 
      SuperscriptBox["\[Delta]", "2"]], " ", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Delta]", ",", "4"}], "]"}], ",", 
       RowBox[{"\[Delta]", "-", "\[Eta]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.914938158096983*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9c35bd6f-6868-4758-bd5b-c9b9da006ee4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CalC", "[", 
   RowBox[{"B_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Kappa]", " ", "=", 
      RowBox[{"\[Kappa]", "[", "B", "]"}]}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"CalF", "[", 
       RowBox[{
        RowBox[{"1", "/", "\[Kappa]"}], ",", " ", 
        RowBox[{"\[Eta]", "/", "\[Kappa]"}]}], "]"}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "3"], "3"]}], "-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox["2", 
        RowBox[{"\[Rho]", " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Theta]", "[", 
            RowBox[{"B", ",", "\[Rho]"}], "]"}], "-", "\[Beta]"}], ")"}]}]], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", " ", 
         RowBox[{"1", "/", "2"}], ",", " ", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", " ", 
         RowBox[{
          RowBox[{"\[Theta]", "[", 
           RowBox[{"B", ",", "\[Rho]"}], "]"}], "/", "2"}], ",", " ", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.901511976533291*^9, 3.901511978677814*^9}, {
   3.9016247221950583`*^9, 3.9016247292509336`*^9}, {3.9016247705078487`*^9, 
   3.901624780450981*^9}, {3.9149193522776923`*^9, 3.914919434569751*^9}, 
   3.914919533680929*^9, {3.914938223764989*^9, 
   3.9149382318748193`*^9}},ExpressionUUID->"357838fc-482a-4493-be84-\
d8af911fc531"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalC", "[", 
  RowBox[{
   RowBox[{"350", "/", "2"}], ",", " ", "0.249"}], "]"}]], "Input",
 CellChangeTimes->{{3.901624699070048*^9, 3.9016247549230947`*^9}, {
  3.901624806979185*^9, 3.9016249132584295`*^9}, {3.901624961562703*^9, 
  3.9016249799712715`*^9}, {3.9016257994635706`*^9, 3.9016258023371115`*^9}, {
  3.9016259737174535`*^9, 3.9016259759945717`*^9}, {3.9018520834425297`*^9, 
  3.9018521001156435`*^9}, {3.901852236436227*^9, 3.901852265188143*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"478878ae-c202-4a6d-be0c-2c155f319309"],

Cell[BoxData["0.00015357053464306117`"], "Output",
 CellChangeTimes->{{3.9018522620926323`*^9, 3.90185226544193*^9}, 
   3.914919541732335*^9, 3.9149381658703585`*^9, 3.914938199895005*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"9175e200-31f4-4c29-af96-c3f6f54ec27c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"CalC", "[", 
    RowBox[{"B", ",", " ", "0.249"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"B", ",", " ", 
     RowBox[{"350", "/", "2"}], ",", " ", "350"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.901624872599515*^9, 3.9016248756231318`*^9}, {
  3.901624985383916*^9, 3.901624986962551*^9}, {3.901625984626896*^9, 
  3.9016259913138237`*^9}, {3.9018520901135116`*^9, 3.9018521394156094`*^9}, {
  3.9018522696343374`*^9, 3.9018522742877474`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"27041d27-7bd3-4533-8a2b-05e4783beaef"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s01HkYBvBBSU7INi6lTFGx223cNlH7viSXFXZbsTu2khjDGGbG/MpU
2sGYBt90sGRrSyskaRmXXIrdGZsu61J0wXEtZNGi072ws3885zmf8/z1rAmJ
2ROmSaPRfNT5vzlh8Ytog2EoqbylnF29FqDqbXXNUBjS6tegkcs6MNYShsY8
U+9eirK54PXQdJGt7B9V+01GusdFazDv9TvW8EJt7YKfKlZugod7LKaOflT7
wHTIMW07QLz9+LUxGyUkS6AacQYTM8OiCR82ov6oXlO5O6heSRyNb7FxMLg6
qU7uD09akzYG2Ycjn+jJxM0/gs2+k/sEv4XjoO/qfFOPEDi5NDyx2YSDwYqD
oT0BbHBv6tb5UsZBT3tV967ZCNA4a500PMtBNGQpn7fwQNMqzik0NgInpblx
xZV8iKpkfTc3GIFVJaK+p3uE0HFoefCTwEjkK69su7xQBPnLuG33miNR/uhe
ac0pCmrEDeLTdly8L60PV2kcgTtak6ZZV7hYylEu9ZPHwc5T15YrTKJQ9DJz
3fyYGOqcvPX1T0fhw/zIwNVBx4C68A9sX8DDjf70z5T1x+GshlmnVMDD2mJN
24p38XBDbs1aMsbDrs3aQxYeP4G7wV3X3wOi0d2vZ/SDkwRa63YxTrdFo69r
4NiWHgn8sqLJ0cUtBnW9A4r/FiRA+9HOSr2KGKTTPQ22fkwAyfyBDELn4+hb
r21aJBF8lHlixm4+mmbK63gGSbCj/wDtXCIf/eVWVv0kCTbo6Wtcb+Aj65FL
x25DKbTeSLbtf8VHqdlo75kUKfCOT/QVMgXY+DNrPFknGZi5D6wCuAK0sZUF
3U1IhmK7hPxl+QK0NypzWzCdDOZD5mf4fQJ0b7VZmxoqAy992c0euhBrw0JL
sttkkJPDk2zyFmKc5VUa3f4kDDF3NjJkQkSzZxdJntpfP93IaBDipcS52QgN
OQwcjjFqfCfET4bbYt5z5JBp0bw5khmLwsC9MwdvyyH88/Ojc+xYfHxw0L5v
TQo4uYaY2uXH4qEWm/KmhBRQ9UwfFXXHooVxAde5OwU8k3mBe41ESG26XTLg
kAozqZEd5t+IsH3EQvNGeir4LrU58VomQjGvy7J9IBWuXB65xFWJcNw1AO47
pEFd46EP/74XoX3byzf7pWkwyQyZYjEpXB+dMdHWngarqn33s7kUcmILy2YY
BLTqFsydyKdwSpcf9EUEAf+rsxrUJQqX/8F8y4skUHT+zUJuAYV61lOUgkvA
M3FML7CIwtxy0UrHaALEu2XVlhIKtQsM9N1iCRj3Z+0YUFBI15iQBcQTsNay
jAclhb15ruNhGQTEr80SHFQU7u90elGYSeDec3ryhiYKtzNLO0eyCES1aJ8y
uUUhKVrsHZZDQJE9/uvUHQp1LVcMh5wj4GRdcTPvPoUN9GHV94UE0lZc/TP7
AYXTi7bO5xQR6F1S8FdaB4WLu4Dx6DKBEzPZLUceUui2LlH32xICTfXiXr8u
Cr2e2aZ7lBGgXxMO7uqmMM7+wpi0nAA7jzvs3EMh43jfepWCgI5036RVr/rP
1Kjv9ioCPxwOmF7VR2FVbq2juJpACcfv1bJ+CksdeNrXrxP4yPJ8t3iAQuck
ndqXNQR2+7h8mld751fpPlvqCPwHxoA5sQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$33863#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{175, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{175, 350}, {0., 0.014025086931524494`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.901624876055422*^9, 3.9016249150903883`*^9}, {
   3.9016249666492667`*^9, 3.9016249874974227`*^9}, 3.9016258063515925`*^9, {
   3.9016259814466763`*^9, 3.901625991768387*^9}, 3.901844919009143*^9, 
   3.9018449552699947`*^9, {3.9018521290388117`*^9, 3.90185214007148*^9}, 
   3.9018522750529423`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"922e110f-afb9-4017-b36f-174768f99001"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Next", " ", "we", " ", "do", " ", "the", " ", "elementary", " ", 
   "calculations", " ", "in", " ", "the", " ", "end", " ", "of", " ", "the", 
   " ", "proof"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.914938641431125*^9, 
  3.9149386549119935`*^9}},ExpressionUUID->"35fcc165-6ece-46d6-8514-\
57a7afd3c071"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"0.125", "*", 
   RowBox[{"Log", "[", "2", "]"}]}], 
  RowBox[{"Log", "[", 
   RowBox[{"2", "/", "1.01"}], "]"}]]], "Input",
 CellChangeTimes->{{3.9010732872276077`*^9, 3.9010732931545467`*^9}, {
   3.901075605928109*^9, 3.901075607485379*^9}, {3.901076429393808*^9, 
   3.901076434628378*^9}, 3.901626626157005*^9, {3.914938539376298*^9, 
   3.9149385470970497`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9ae070f7-b0eb-4fb0-8069-93015ac59086"],

Cell[BoxData["0.12682054609470145`"], "Output",
 CellChangeTimes->{3.9010732935312786`*^9, 3.9010756082281137`*^9, 
  3.9010764358006268`*^9, 3.9016266271922665`*^9, 3.901844919024762*^9, 
  3.9149385480478787`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"5fadea4b-225c-4fd1-b297-cad54ac31b9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]I", "[", "B1_", "]"}], " ", ":=", 
  FractionBox[
   RowBox[{"Log", "[", 
    RowBox[{"2", "/", "1.01"}], "]"}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"B1", "/", "3"}], "-", "1"}], 
      RowBox[{
       RowBox[{"1.01", " ", 
        RowBox[{"B1", "/", "6"}]}], "-", "1"}]], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.901074038210747*^9, 3.9010740843547277`*^9}, {
  3.901625042512921*^9, 3.901625048078123*^9}, {3.901626263820687*^9, 
  3.901626364342531*^9}, {3.914938576621917*^9, 3.9149385770992975`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"8e330eb2-5edc-4212-ab3c-ad59f55f821e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]I", "[", 
  RowBox[{"350", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9149385991192884`*^9, 3.914938602471702*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e3a99ac2-9ec5-4475-9870-4dedae5557e3"],

Cell[BoxData["0.4876903941208647`"], "Output",
 CellChangeTimes->{3.914938602810657*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f8828c8f-5cd6-43ca-8276-cc19834171d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Delta]I", "[", "B1", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"B1", ",", " ", 
     RowBox[{"350", "/", "2"}], ",", " ", "350"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.901626438252629*^9, 3.901626449876848*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6e45c834-d771-4eb9-abe6-d02bae840299"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hs0FGgUAPCRaus0Ju1oiJOh1yhqR0rS5rsVrU1IK0pnIjVD82BmzEdU
8hoqI0toU8OmVsW2p9FToWJJEyW1icZ8Saz0wmF7Le23f9xzz++ve++591z7
8OiNwnEMBsOXxv85UrjvG8ZzIVyqPVYf4EoQuvTh8tUuIXiI7Iu2U3NMlTuj
u4WQ1+ioUlDX/Sq6bewVwiv7e1Y51LYG/z3Vb4XAy/D0bKF+vHHW+4QvQpAk
nZ7jt4wggDtPRjgi6Hkwa6q3G0GWNtNKX/uKwCWzpWyJO0G1w0lunHoRZNQv
fwgeBLU1pzptXRIBZ4PKq16sIshZkCFQnIyA1UXdTgFeBGWYR6Q0WEZCx1xl
b683QWvr2ie5pkfCFq1ujt16gkwKHVJfjkZCW/wC70R/gsbxdrvvjNkFjX03
n53fSJD0YshPY893wQXmQrVmE0GtO2aEtQWLYd2eT3MPbyaohC25r28Qg76I
ecBzK0FX46vjs10kEEHsatsEBDWavrE6ck4COYYtMzRhBK3JOj9DZykFQZ6g
cDScoEp3HxYrWwrzTnIDDwsJwkWv0PfjZWCa3r1/LIKgQhObR2kKGfRMqLR2
ERN044BDCLNPBh83TfFQS+k8U++u/iMoCpoDGdLiKIKaK7242fejwNZYpP5L
TtAx6zq3VZ7REBSnuT+gJOhBwqOLZhXRcL24U9+uIijpa2iOxkIOTwwBSztj
CfK9XRzPXS+HzOW8ebrdBK00hjKOp8hBdiJ5KDqBIEczlsmVajmETd7W/MNe
Wu+GerFxWA6s4MyDw/sIku193fkbXwFJp0zMK/cTxP/lIS9IooDkDZ5pu5IJ
OuuSXMIuUcCU0pEbQyn0Hrpsj8o7FZCVV5Oam0bQj6z0qg4LJazxyB1nlk5Q
QYEsaaGPEkJ3skPiMgjq4q+p4aYroVD0wv7DAep1L5y41UrgzGZWBB4iiMRG
T6/5qIT+iQW6hkyCcmc1LBLzY2DQlc+2yiIoYr62d0wUA0+b2Pu3HibIfXW4
lUtJDMSxYgUV2fS+OgYSVO0x0Cct473+mSBvtSx403QVTP3CUrvmEjR4SNxq
u0EFlQPtYtURgvzMnRNH0lXA2+CmKcgj6NyZnlOSWhXc8+kX6PPpfmt2fH73
SQV8v5cF3QUEveGHvw/hY+CmyXWDRwmaedlvm0iCQbtN+7v5MYJMK8ePJZZg
sNkeOMgpJCiwfNQEn8IQdDdrtw11qfafCZLTGPTOYV+51N4pfWbBpRgc3Vum
zKfW+DTN/K4MQ/lZI3cFNcd4ZCXRYVg2dGtJKLWD6ex96DaG+aLP085Qx4/Y
JC+txXBhZZSmnFr/t4XasQ7D8J29Ey9QS5smZlnWYwheIP50jVqX33/ifSOG
Hm1Gh57a3aGiqrgFQ+vQ04PvqDOty2/lP8RQu2JsdIjawDz9Z2YrBmuzm4oP
1ImD+U1xjzHYJbI3M47T/3A93uD/FMMV5mS7b6ktziufe7VjWMxk5nCoRcWS
lys6MLDGykxsqCelCd7wDLTft1Vds6m3xAYNzOzEYJjAD3CgLov0H2YbMSzw
QrecqL+EeH+cTDA0XOtf5Ey93nfVv1+pn8kWa5dS/wd2nFQX
       "]]},
     Annotation[#, "Charting`Private`Tag$3840#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{175, 0.4876903943723321},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{175, 350}, {0.4876903943723321, 0.4938482318045467}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9016264504634123`*^9, 3.9018449190625596`*^9, 
  3.9149383058524055`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"64ccf5f7-491f-475e-9caa-ccc289be179d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]I", "[", 
   RowBox[{"350", "/", "2"}], "]"}], 
  RowBox[{"(", 
   RowBox[{"1", "-", "0.26"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9016264596122875`*^9, 3.9016264658373985`*^9}, 
   3.901626649615263*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"fed206a6-0edd-465d-8a2a-437a6ff8c043"],

Cell[BoxData["0.3608908916494399`"], "Output",
 CellChangeTimes->{3.9016264663699865`*^9, 3.9016266506567016`*^9, 
  3.9018449190625596`*^9, 3.914938310940423*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"c68167f3-b97c-471b-b251-3815a9ec6140"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 967},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 383, 7, 154, "Section",ExpressionUUID->"ad4cdd1e-b055-4466-abb0-49938588cfa7"],
Cell[CellGroupData[{
Cell[975, 33, 705, 17, 87, "Subsection",ExpressionUUID->"1205aca5-cd95-42b3-89f9-c6ae8664ba57"],
Cell[1683, 52, 496, 12, 43, "Input",ExpressionUUID->"5a61e5c6-4c13-464a-ac1c-c00f9f0be5cd"],
Cell[2182, 66, 717, 14, 79, "Input",ExpressionUUID->"596acfd8-0b33-4477-bae3-daa73d74a7a8"],
Cell[2902, 82, 359, 9, 43, "Input",ExpressionUUID->"7749df98-6c12-4482-9f67-72702ce9083f"],
Cell[3264, 93, 970, 23, 65, "Input",ExpressionUUID->"1d8feb39-2144-413b-9056-d7aee912df87"],
Cell[4237, 118, 653, 15, 43, "Input",ExpressionUUID->"67bc2c43-f29d-4ed1-ad4c-3c3c9bc50ff2"],
Cell[CellGroupData[{
Cell[4915, 137, 258, 4, 43, "Input",ExpressionUUID->"bb056ec4-1afd-437f-baa8-193924e5886b"],
Cell[5176, 143, 170, 2, 49, "Output",ExpressionUUID->"09428fd6-8813-4080-b9a9-1d512b5b46d2"]
}, Open  ]],
Cell[5361, 148, 294, 6, 43, "Input",ExpressionUUID->"2e37cf19-9a03-4a0c-9015-0dc3ac3ff350"],
Cell[5658, 156, 2165, 53, 152, "Input",ExpressionUUID->"bac653ec-f7aa-4606-87d8-86289fcc6854"],
Cell[CellGroupData[{
Cell[7848, 213, 810, 15, 43, "Input",ExpressionUUID->"73f17c83-79b9-4557-9e85-5ec768787808"],
Cell[8661, 230, 3796, 78, 344, "Output",ExpressionUUID->"db25a66f-959d-4c6e-82ab-06b6da32b779"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12494, 313, 210, 3, 43, "Input",ExpressionUUID->"c4bb9235-4652-438e-bf2d-7e51d8c84aca"],
Cell[12707, 318, 194, 2, 49, "Output",ExpressionUUID->"224f3507-2cc1-4bab-9f4b-dae14d1bbb68"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12962, 327, 182, 3, 78, "Subtitle",ExpressionUUID->"18a3005c-c973-498c-95e3-466cea199948"],
Cell[CellGroupData[{
Cell[13169, 334, 3026, 76, 218, "Input",ExpressionUUID->"301d7c28-19ad-42f4-b940-7b999aeb62b1"],
Cell[16198, 412, 284, 6, 49, "Output",ExpressionUUID->"d03991bf-f8c5-476a-b3b8-106b1e2b0b8f"]
}, Open  ]],
Cell[16497, 421, 275, 7, 43, "Input",ExpressionUUID->"8e255983-666d-4147-83e2-44376ead53c1"],
Cell[CellGroupData[{
Cell[16797, 432, 3664, 107, 319, "Input",ExpressionUUID->"ec9173d5-eb72-4679-8b75-5343aa916727"],
Cell[20464, 541, 976, 22, 79, "Output",ExpressionUUID->"9cf3c7f0-7cd7-458a-9477-c13d2455d033"]
}, Open  ]],
Cell[21455, 566, 239, 6, 43, "Input",ExpressionUUID->"dcefd681-4645-46c8-99d6-9fbd2596028c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21731, 577, 266, 5, 78, "Subtitle",ExpressionUUID->"09e1f0bc-75d3-4be7-ab2e-43f3d8e2f06f"],
Cell[22000, 584, 2861, 76, 198, "Input",ExpressionUUID->"7904e03b-dc49-4d03-ad14-6dc5e23b1dda"],
Cell[24864, 662, 435, 8, 43, "Input",ExpressionUUID->"c6452294-075e-4534-a819-6fe4cde9a785"],
Cell[25302, 672, 1589, 39, 164, "Input",ExpressionUUID->"c825acbf-bef0-4fac-8041-682fbf8963f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26928, 716, 581, 8, 78, "Subtitle",ExpressionUUID->"8cdf7218-e69a-42e1-93cc-1f4c8c897433"],
Cell[27512, 726, 356, 8, 43, "Input",ExpressionUUID->"6f0b37fb-ef3c-4efd-8d26-f959901653e9"],
Cell[CellGroupData[{
Cell[27893, 738, 344, 7, 43, "Input",ExpressionUUID->"8b1491b9-b77b-48ab-bb18-84a63d1fa112"],
Cell[28240, 747, 293, 4, 49, "Output",ExpressionUUID->"0edd84b4-64d2-4d21-bca0-d72c0f60284b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28570, 756, 550, 13, 43, "Input",ExpressionUUID->"84ae0f8e-4124-4d6e-bfb4-403627db9c79"],
Cell[29123, 771, 3338, 72, 347, "Output",ExpressionUUID->"146b0c8c-80c8-445d-96a2-dd6af2f661c3"]
}, Open  ]],
Cell[32476, 846, 956, 21, 66, "Input",ExpressionUUID->"0a98e4c0-1d4a-43c6-b2f3-ca0187f63b40"],
Cell[33435, 869, 365, 10, 43, "Input",ExpressionUUID->"1680b1a8-1d38-4bef-bd3f-185b4a56f61a"],
Cell[33803, 881, 1182, 22, 77, "Input",ExpressionUUID->"64da9b8a-9255-4623-b27e-4b4ed4360689"],
Cell[34988, 905, 296, 7, 43, "Input",ExpressionUUID->"cfebd071-7043-4f5a-8c49-247ede5b1f1a"],
Cell[35287, 914, 588, 16, 65, "Input",ExpressionUUID->"9c35bd6f-6868-4758-bd5b-c9b9da006ee4"],
Cell[35878, 932, 1572, 41, 144, "Input",ExpressionUUID->"357838fc-482a-4493-be84-d8af911fc531"],
Cell[CellGroupData[{
Cell[37475, 977, 565, 9, 43, "Input",ExpressionUUID->"478878ae-c202-4a6d-be0c-2c155f319309"],
Cell[38043, 988, 267, 3, 49, "Output",ExpressionUUID->"9175e200-31f4-4c29-af96-c3f6f54ec27c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38347, 996, 604, 13, 43, "Input",ExpressionUUID->"27041d27-7bd3-4533-8a2b-05e4783beaef"],
Cell[38954, 1011, 3488, 75, 347, "Output",ExpressionUUID->"922e110f-afb9-4017-b36f-174768f99001"]
}, Open  ]],
Cell[42457, 1089, 362, 8, 43, "Input",ExpressionUUID->"35fcc165-6ece-46d6-8514-57a7afd3c071"],
Cell[CellGroupData[{
Cell[42844, 1101, 485, 10, 67, "Input",ExpressionUUID->"9ae070f7-b0eb-4fb0-8069-93015ac59086"],
Cell[43332, 1113, 294, 4, 49, "Output",ExpressionUUID->"5fadea4b-225c-4fd1-b297-cad54ac31b9b"]
}, Open  ]],
Cell[43641, 1120, 685, 17, 81, "Input",ExpressionUUID->"8e330eb2-5edc-4212-ab3c-ad59f55f821e"],
Cell[CellGroupData[{
Cell[44351, 1141, 234, 4, 43, "Input",ExpressionUUID->"e3a99ac2-9ec5-4475-9870-4dedae5557e3"],
Cell[44588, 1147, 167, 2, 49, "Output",ExpressionUUID->"f8828c8f-5cd6-43ca-8276-cc19834171d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44792, 1154, 368, 8, 43, "Input",ExpressionUUID->"6e45c834-d771-4eb9-abe6-d02bae840299"],
Cell[45163, 1164, 3236, 70, 347, "Output",ExpressionUUID->"64ccf5f7-491f-475e-9caa-ccc289be179d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48436, 1239, 331, 8, 43, "Input",ExpressionUUID->"fed206a6-0edd-465d-8a2a-437a6ff8c043"],
Cell[48770, 1249, 242, 3, 49, "Output",ExpressionUUID->"c68167f3-b97c-471b-b251-3815a9ec6140"]
}, Open  ]]
}, Open  ]]
}
]
*)


